Espresso: Robust Concept Filtering in Text-to-Image Models

Diffusion based text-to-image models are trained on large datasets scraped from the Internet, potentially containing unacceptable concepts (e.g., copyright-infringing or unsafe). We need concept removal techniques (CRTs) which are i) effective in preventing the generation of images with unacceptable concepts, ii) utility-preserving on acceptable concepts, and, iii) robust against evasion with adversarial prompts. No prior CRT satisfies all these requirements simultaneously. We introduce Espresso, the first robust concept filter based on Contrastive Language-Image Pre-Training (CLIP). We identify unacceptable concepts by using the distance between the embedding of a generated image to the text embeddings of both unacceptable and acceptable concepts. This lets us fine-tune for robustness by separating the text embeddings of unacceptable and acceptable concepts while preserving utility. We present a pipeline to evaluate various CRTs to show that Espresso is more effective and robust than prior CRTs, while retaining utility.

==> figures/plot.py <==
from matplotlib import pyplot as plt

plt.rc('font', family='serif')
plt.rc('xtick', labelsize='x-large')
plt.rc('ytick', labelsize='x-large')
plt.rc('grid', linestyle="dotted", color='black')


delta = [0.00 , 0.05 , 0.10 , 0.15 , 0.20 , 0.25 , 0.30 , 0.35 , 0.40 , 0.45]
delta = [delt/2 for delt in delta]
nudity_gp1 = [0.85, 0.80, 0.80, 0.80, 0.79, 0.77, 0.74, 0.50, 0.00, 0.00]
violence_gp1 = [0.81, 0.81, 0.79, 0.76, 0.73, 0.69, 0.62, 0.31, 0.01, 0.00]
# nudity_gp1 = [acc/2 for acc in nudity_gp1]
# violence_gp1 = [acc/2 for acc in violence_gp1]



fig = plt.figure(figsize=(5.2, 4.5))
ax = fig.add_subplot(1, 1, 1)
ax.plot(delta, nudity_gp1, color='0.50', ls='solid', marker='o', markersize=4, label="Nudity", linewidth=3)
ax.plot(delta, violence_gp1, color='black', ls='solid', marker='o', markersize=4, label="Violence", linewidth=3)
ax.set_xlabel(r'Radius (r)', fontsize='x-large')
ax.set_ylabel('Certified Accuracy',fontsize='x-large')
ax.set_ylim(top=1)
plt.legend(loc="best", fontsize="x-large")
plt.savefig("./group_1.pdf".format(bbox_inches = 'tight',pad_inches = 0, dpi=400))

grumpy_cat = [1.00 , 1.00 , 1.00 , 1.00 , 1.00 , 1.00 , 1.00 , 0.88 , 0.44 , 0.00]
nemo = [1.00 , 1.00 , 0.93, 0.93 , 0.96, 0.96 , 0.87 , 0.77, 0.10 , 0.00] 
r2d2=[1.00,1.00 , 1.00 , 1.00 , 1.00 , 1.00 , 1.00 , 0.13 , 0.00 , 0.00]
snoopy = [1.00, 1.00, 0.96, 0.96, 0.96, 0.96, 0.63, 0.07, 0.00, 0.00]
captmarv = [1.00 , 1.00, 1.00 , 1.00 , 1.00 , 1.00 , 1.00 , 0.91 , 0.03 , 0.00]

# grumpy_cat = [acc/2 for acc in grumpy_cat]
# nemo = [acc/2 for acc in nemo]
# r2d2 = [acc/2 for acc in r2d2]
# snoopy = [acc/2 for acc in snoopy]
# captmarv = [acc/2 for acc in captmarv]

fig = plt.figure(figsize=(5.2, 4.5))
ax = fig.add_subplot(1, 1, 1)
ax.plot(delta, grumpy_cat, color='green', alpha=0.7, ls='solid', marker='o', markersize=4, label="Grumpy Cat", linewidth=3)
ax.plot(delta, nemo, color='blue', alpha=0.7, ls='solid', marker='o', markersize=4, label="Nemo", linewidth=3)
ax.plot(delta, r2d2, color='red', alpha=0.7, ls='solid', marker='o', markersize=4, label="R2D2", linewidth=3)
ax.plot(delta, snoopy, color='black', alpha=0.7, ls='solid', marker='o', markersize=4, label="Snoopy", linewidth=3)
ax.plot(delta, captmarv, color='pink', ls='solid', marker='o', markersize=4, label="Capt. Marvel", linewidth=3)
ax.set_xlabel(r'Radius (r)', fontsize='x-large')
ax.set_ylabel('Certified Accuracy',fontsize='x-large')
ax.set_ylim(top=1)
plt.legend(loc="best", fontsize="x-large")
plt.savefig("./group_2.pdf".format(bbox_inches = 'tight',pad_inches = 0, dpi=400))





taylor = [0.98 , 0.98 , 0.98 , 0.98 , 0.98 , 0.98 , 0.98 , 0.73 , 0.00 , 0.00]
jolie = [0.96 , 0.96 , 0.96 , 0.96 , 0.96 , 0.96 , 0.96 , 0.80 , 0.00 , 0.00]
pitt = [0.99, 0.99 , 0.93 , 0.93 , 0.90 , 0.90 , 0.90 , 0.73 , 0.07, 0.00]
musk = [0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.73, 0.63, 0.00, 0.00]

# taylor = [acc/2 for acc in taylor]
# jolie = [acc/2 for acc in jolie]
# pitt = [acc/2 for acc in pitt]
# musk = [acc/2 for acc in musk]

fig = plt.figure(figsize=(5.2, 4.5))
ax = fig.add_subplot(1, 1, 1)
ax.plot(delta, taylor, color='green', alpha=0.7, ls='solid', marker='o', markersize=4, label="Taylor Swift", linewidth=3)
ax.plot(delta, jolie, color='blue', alpha=0.7, ls='solid', marker='o', markersize=4, label="Angelina Jolie", linewidth=3)
ax.plot(delta, pitt, color='red', alpha=0.7, ls='solid', marker='o', markersize=4, label="Brad Pitt", linewidth=3)
ax.plot(delta, musk, color='black', alpha=0.7, ls='solid', marker='o', markersize=4, label="Elon Musk", linewidth=3)
ax.set_xlabel(r'Radius (r)', fontsize='x-large')
ax.set_ylabel('Certified Accuracy',fontsize='x-large')
ax.set_ylim(top=1)
plt.legend(loc="best", fontsize="x-large")
plt.savefig("./group_3.pdf".format(bbox_inches = 'tight',pad_inches = 0, dpi=400))


==> figures/radar_filter.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
plt.rcParams.update({'font.size': 20})

espresso_r1_flt = [0.14, 0.20, 0.53, 0.42]
ud_r1_flt = [0.39, 0.90, 0.89, 1.00]

espresso_r2_flt = [0.01, 0.01, 0.01, 0.01]
ud_r2_flt = [0.01, 0.08, 0.01, 0.06]

espresso_r3_flt = [0.00, 0.38, 0.02, 0.02]
ud_r3_flt = [0.00, 0.75, 1.00, 1.00]


data = {
  "crt": ["Espresso", "UD"],
  "R1 (Effectiveness)": [1 - np.array(espresso_r1_flt).mean(), 1 -np.array(ud_r1_flt).mean()],
  "R2 (Utility)": [1 -np.array(espresso_r2_flt).mean(), 1 -np.array(ud_r2_flt).mean()],
  "R3 (Robustness)": [1 -np.array(espresso_r3_flt).mean(), 1 - np.array(ud_r3_flt).mean()] 
}
df = pd.DataFrame(data)

BG_WHITE = "#ffffff"
BLUE = "#2a475e"
GREY70 = "#b3b3b3"
GREY_LIGHT = "#f2efe8"
COLORS = ["#FF5A5F", "#FFB400", "#007A87"]

# The three species of penguins
SPECIES = df["crt"].values.tolist()

# The four variables in the plot
VARIABLES = df.columns.tolist()[1:]
VARIABLES_N = len(VARIABLES)

# The angles at which the values of the numeric variables are placed
ANGLES = [n / VARIABLES_N * 2 * np.pi for n in range(VARIABLES_N)]
ANGLES += ANGLES[:1]

# Padding used to customize the location of the tick labels
X_VERTICAL_TICK_PADDING = 5
X_HORIZONTAL_TICK_PADDING = 50    

# Angle values going from 0 to 2*pi
HANGLES = np.linspace(0, 2 * np.pi)

# Used for the equivalent of horizontal lines in cartesian coordinates plots 
# The last one is also used to add a fill which acts a background color.
H0 = np.zeros(len(HANGLES))
H1 = np.ones(len(HANGLES)) * 0.5
H2 = np.ones(len(HANGLES))

# Initialize layout ----------------------------------------------
fig = plt.figure(figsize=(14, 10))
ax = fig.add_subplot(111, polar=True)

fig.patch.set_facecolor(BG_WHITE)
ax.set_facecolor(BG_WHITE)

# Rotate the "" 0 degrees on top. 
# There it where the first variable, avg_bill_length, will go.
ax.set_theta_offset(np.pi / 2)
ax.set_theta_direction(-1)

# Setting lower limit to negative value reduces overlap
# for values that are 0 (the minimums)
ax.set_ylim(-0.1, 1.05)

# Plot lines and dots --------------------------------------------
for idx, species in enumerate(SPECIES):
    values = df.iloc[idx].drop("crt").values.tolist()
    values += values[:1]
    ax.plot(ANGLES, values, c=COLORS[idx], linewidth=4, label=species)
    ax.scatter(ANGLES, values, s=160, c=COLORS[idx], zorder=10)



# Set values for the angular axis (x)
ax.set_xticks(ANGLES[:-1])
ax.set_xticklabels(VARIABLES, size=20,weight='bold')

# Remove lines for radial axis (y)
ax.set_yticks([])
ax.yaxis.grid(False)
ax.xaxis.grid(False)

# Remove spines
ax.spines["start"].set_color("none")
ax.spines["polar"].set_color("none")

# Add custom lines for radial axis (y) at 0, 0.5 and 1.
ax.plot(HANGLES, H0, ls=(0, (6, 6)), c=GREY70)
ax.plot(HANGLES, H1, ls=(0, (6, 6)), c=COLORS[2])
ax.plot(HANGLES, H2, ls=(0, (6, 6)), c=GREY70)

# Now fill the area of the circle with radius 1.
# This create the effect of gray background.
# ax.fill(HANGLES, H2, GREY_LIGHT)

# Custom guides for angular axis (x).
# These four lines do not cross the y = 0 value, so they go from 
# the innermost circle, to the outermost circle with radius 1.
ax.plot([0, 0], [0, 1], lw=2, c=GREY70)
ax.plot([np.pi, np.pi], [0, 1], lw=2, c=GREY70)
ax.plot([np.pi / 2, np.pi / 2], [0, 1], lw=2, c=GREY70)
ax.plot([-np.pi / 2, -np.pi / 2], [0, 1], lw=2, c=GREY70)

# Add levels -----------------------------------------------------
# These labels indicate the values of the radial axis
PAD = 0.05
ax.text(-0.4, 0 + PAD, "0%", size=20, fontname="Roboto",weight='bold')
ax.text(-0.4, 0.5 + PAD, "50%", size=20, fontname="Roboto",weight='bold')
ax.text(-0.4, 1 + PAD, "100%", size=20, fontname="Roboto",weight='bold')
plt.legend()
plt.savefig("./radar_filter.pdf", bbox_inches = 'tight',pad_inches = 0, dpi=400)

==> figures/radar_ft.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
plt.rcParams.update({'font.size': 20})

espresso_r1 = [0.15, 0.20, 0.00, 0.10, 0.03, 0.08, 0.00, 0.02, 0.01, 0.00, 0.01]
sdd_r1 = [0.57, 0.55, 0.20, 0.20, 0.41, 0.37, 0.39, 0.05, 0.06, 0.04, 0.06]
uce_r1 = [0.70, 0.71, 0.05, 0.43, 0.04, 0.03, 0.40, 0.02, 0.06, 0.05, 0.10]
esd_r1 = [0.62, 0.63, 0.28, 0.64, 0.37, 0.20, 0.41, 0.11, 0.29, 0.17, 0.17]
sa_r1 = [0.69, 0.69, 0.16, 0.87, 0.93, 0.55, 0.98, 0.82, 0.49, 0.63, 0.75]
fmn_r1 = [0.83, 0.64, 0.34, 0.61, 0.82, 0.16, 0.89, 0.45, 0.59, 0.79, 0.56]
ca_r1 = [0.82, 0.78, 0.00, 0.02, 0.40, 0.06, 0.13, 0.73, 0.83, 0.86, 0.64]
mod_r1 = [0.87, 0.92, 0.02, 0.25, 0.73, 0.01, 0.28, 0.03, 0.09, 0.00, 0.13]


espresso_r2 = [0.94, 0.59, 0.98, 0.37, 0.37, 0.66, 0.66, 0.98, 0.98, 0.98, 0.97]
sdd_r2 = [0.86, 0.75, 0.93, 0.86, 0.82, 0.82,0.64,0.82,0.82,0.61, 0.89]
uce_r2 = [0.96,0.96,0.97,0.96,0.96,0.97,0.96,0.97,0.97,0.96,0.97]
esd_r2 = [0.82,0.82, 0.82, 0.82, 0.82, 0.82, 0.82, 0.82, 0.82,0.82,0.82]
sa_r2 = [0.79,0.79, 0.79, 0.79, 0.79,0.79,0.79,0.79,0.79, 0.79, 0.79]
fmn_r2 = [0.79,0.79, 0.79, 0.79, 0.79,0.79,0.79,0.79,0.79, 0.79, 0.79]
ca_r2 = [0.93,0.93, 0.93, 0.93, 0.93, 0.93, 0.93, 0.93, 0.93,0.93,0.93]
mod_r2 = [0.93, 0.53, 0.57, 0.55, 0.53, 0.50, 0.46, 0.86, 0.61, 0.68, 0.71]


espresso_r3 = [0.00,0.40, 0.02, 0.00, 0.00, 0.01, 0.00, 0.00, 0.00, 0.01]
sdd_r3 = [1.00, 0.81, 0.81, 0.93, 0.96, 0.98, 0.97, 0.67, 0.77, 1.00, 0.81]
uce_r3 = [1.00, 0.97, 1.00, 0.98, 0.98, 1.00, 0.99, 0.99, 0.63, 1.00, 0.77]
esd_r3 = [0.92, 0.99,0.91,0.94,0.96,0.99,0.99,1.00,1.00,1.00,0.98]
sa_r3 = [0.98, 0.99, 0.99, 0.97, 1.00, 0.99, 0.99, 1.00, 0.84, 0.97, 0.81]
fmn_r3 = [1.00,1.00,0.99,0.99,0.98,0.98,0.99,0.99,1.00,0.99,0.99]
ca_r3 = [1.00, 1.00, 1.00, 0.99, 0.97, 1.00, 0.99, 1.00, 1.00, 1.00, 0.80]
mod_r3 = [0.99, 0.92, 0.02, 0.18, 0.44, 0.03, 0.05, 0.00, 0.06, 0.00, 0.09]

data = {
  "crt": ["Espresso", "SDD", "UCE", "ESD", "SA", "FMN", "CA", "Mod"],
  "R1 (Effectiveness)": [1 - np.array(espresso_r1).mean(), 1 -np.array(sdd_r1).mean(), 1 -np.array(uce_r1).mean(), 1 -np.array(esd_r1).mean(), 1 -np.array(sa_r1).mean(), 1 -np.array(fmn_r1).mean(), 1 -np.array(ca_r1).mean(), 1-np.array(mod_r1).mean()],
  "R2 (Utility)": [np.array(espresso_r2).mean(), np.array(sdd_r2).mean(), np.array(uce_r2).mean(), np.array(esd_r2).mean(), np.array(sa_r2).mean(), np.array(fmn_r2).mean(), np.array(ca_r2).mean(), 1-np.array(mod_r2).mean()],
  "R3 (Robustness)": [1 - np.array(espresso_r3).mean(), 1 -np.array(sdd_r3).mean(), 1 -np.array(uce_r3).mean(), 1 -np.array(esd_r3).mean(), 1 -np.array(sa_r3).mean(), 1 -np.array(fmn_r3).mean(), 1 -np.array(ca_r3).mean(), 1-np.array(mod_r1).mean()] 
}
df = pd.DataFrame(data)


BG_WHITE = "#ffffff"
BLUE = "#2a475e"
GREY70 = "#b3b3b3"
GREY_LIGHT = "#f2efe8"
COLORS = ["#FF5A5F", "#FFB400", "#007A87", "#ff5ab2", "#5ab2ff", "#a75aff", "#b2ff5a", "#3eb489"]

# The three species of penguins
SPECIES = df["crt"].values.tolist()

# The four variables in the plot
VARIABLES = df.columns.tolist()[1:]
VARIABLES_N = len(VARIABLES)

# The angles at which the values of the numeric variables are placed
ANGLES = [n / VARIABLES_N * 2 * np.pi for n in range(VARIABLES_N)]
ANGLES += ANGLES[:1]

# Padding used to customize the location of the tick labels
X_VERTICAL_TICK_PADDING = 5
X_HORIZONTAL_TICK_PADDING = 50    

# Angle values going from 0 to 2*pi
HANGLES = np.linspace(0, 2 * np.pi)

# Used for the equivalent of horizontal lines in cartesian coordinates plots 
# The last one is also used to add a fill which acts a background color.
H0 = np.zeros(len(HANGLES))
H1 = np.ones(len(HANGLES)) * 0.5
H2 = np.ones(len(HANGLES))

# Initialize layout ----------------------------------------------
fig = plt.figure(figsize=(14, 10))
ax = fig.add_subplot(111, polar=True)

fig.patch.set_facecolor(BG_WHITE)
ax.set_facecolor(BG_WHITE)

# Rotate the "" 0 degrees on top. 
# There it where the first variable, avg_bill_length, will go.
ax.set_theta_offset(np.pi / 2)
ax.set_theta_direction(-1)

# Setting lower limit to negative value reduces overlap
# for values that are 0 (the minimums)
ax.set_ylim(-0.1, 1.05)

# Plot lines and dots --------------------------------------------
for idx, species in enumerate(SPECIES):
    values = df.iloc[idx].drop("crt").values.tolist()
    values += values[:1]
    ax.plot(ANGLES, values, c=COLORS[idx], linewidth=4, label=species)
    ax.scatter(ANGLES, values, s=160, c=COLORS[idx], zorder=10)



# Set values for the angular axis (x)
ax.set_xticks(ANGLES[:-1])
ax.set_xticklabels(VARIABLES, size=20,weight='bold')

# Remove lines for radial axis (y)
ax.set_yticks([])
ax.yaxis.grid(False)
ax.xaxis.grid(False)

# Remove spines
ax.spines["start"].set_color("none")
ax.spines["polar"].set_color("none")

# Add custom lines for radial axis (y) at 0, 0.5 and 1.
ax.plot(HANGLES, H0, ls=(0, (6, 6)), c=GREY70)
ax.plot(HANGLES, H1, ls=(0, (6, 6)), c=COLORS[2])
ax.plot(HANGLES, H2, ls=(0, (6, 6)), c=GREY70)

# Now fill the area of the circle with radius 1.
# This create the effect of gray background.
# ax.fill(HANGLES, H2, GREY_LIGHT)

# Custom guides for angular axis (x).
# These four lines do not cross the y = 0 value, so they go from 
# the innermost circle, to the outermost circle with radius 1.
ax.plot([0, 0], [0, 1], lw=2, c=GREY70)
ax.plot([np.pi, np.pi], [0, 1], lw=2, c=GREY70)
ax.plot([np.pi / 2, np.pi / 2], [0, 1], lw=2, c=GREY70)
ax.plot([-np.pi / 2, -np.pi / 2], [0, 1], lw=2, c=GREY70)

# Add levels -----------------------------------------------------
# These labels indicate the values of the radial axis
PAD = 0.05
ax.text(-0.4, 0 + PAD, "0%", size=20, fontname="Roboto",weight='bold')
ax.text(-0.4, 0.5 + PAD, "50%", size=20, fontname="Roboto",weight='bold')
ax.text(-0.4, 1 + PAD, "100%", size=20, fontname="Roboto",weight='bold')
plt.legend()
plt.savefig("./radar_ft.pdf", bbox_inches = 'tight',pad_inches = 0, dpi=400)

==> generative-concept-removal/figures/plot.py <==
from matplotlib import pyplot as plt

plt.rc('font', family='serif')
plt.rc('xtick', labelsize='x-large')
plt.rc('ytick', labelsize='x-large')
plt.rc('grid', linestyle="dotted", color='black')


delta = [0.00 , 0.05 , 0.10 , 0.15 , 0.20 , 0.25 , 0.30 , 0.35 , 0.40 , 0.45]
delta = [delt/2 for delt in delta]
nudity_gp1 = [0.85, 0.80, 0.80, 0.80, 0.79, 0.77, 0.74, 0.50, 0.00, 0.00]
violence_gp1 = [0.81, 0.81, 0.79, 0.76, 0.73, 0.69, 0.62, 0.31, 0.01, 0.00]
# nudity_gp1 = [acc/2 for acc in nudity_gp1]
# violence_gp1 = [acc/2 for acc in violence_gp1]



fig = plt.figure(figsize=(5.2, 4.5))
ax = fig.add_subplot(1, 1, 1)
ax.plot(delta, nudity_gp1, color='0.50', ls='solid', marker='o', markersize=4, label="Nudity", linewidth=3)
ax.plot(delta, violence_gp1, color='black', ls='solid', marker='o', markersize=4, label="Violence", linewidth=3)
ax.set_xlabel(r'Radius (r)', fontsize='x-large')
ax.set_ylabel('Certified Accuracy',fontsize='x-large')
ax.set_ylim(top=1)
plt.legend(loc="best", fontsize="x-large")
plt.savefig("./group_1.pdf".format(bbox_inches = 'tight',pad_inches = 0, dpi=400))

grumpy_cat = [1.00 , 1.00 , 1.00 , 1.00 , 1.00 , 1.00 , 1.00 , 0.88 , 0.44 , 0.00]
nemo = [1.00 , 1.00 , 0.93, 0.93 , 0.96, 0.96 , 0.87 , 0.77, 0.10 , 0.00] 
r2d2=[1.00,1.00 , 1.00 , 1.00 , 1.00 , 1.00 , 1.00 , 0.13 , 0.00 , 0.00]
snoopy = [1.00, 1.00, 0.96, 0.96, 0.96, 0.96, 0.63, 0.07, 0.00, 0.00]
captmarv = [1.00 , 1.00, 1.00 , 1.00 , 1.00 , 1.00 , 1.00 , 0.91 , 0.03 , 0.00]

# grumpy_cat = [acc/2 for acc in grumpy_cat]
# nemo = [acc/2 for acc in nemo]
# r2d2 = [acc/2 for acc in r2d2]
# snoopy = [acc/2 for acc in snoopy]
# captmarv = [acc/2 for acc in captmarv]

fig = plt.figure(figsize=(5.2, 4.5))
ax = fig.add_subplot(1, 1, 1)
ax.plot(delta, grumpy_cat, color='green', alpha=0.7, ls='solid', marker='o', markersize=4, label="Grumpy Cat", linewidth=3)
ax.plot(delta, nemo, color='blue', alpha=0.7, ls='solid', marker='o', markersize=4, label="Nemo", linewidth=3)
ax.plot(delta, r2d2, color='red', alpha=0.7, ls='solid', marker='o', markersize=4, label="R2D2", linewidth=3)
ax.plot(delta, snoopy, color='black', alpha=0.7, ls='solid', marker='o', markersize=4, label="Snoopy", linewidth=3)
ax.plot(delta, captmarv, color='pink', ls='solid', marker='o', markersize=4, label="Capt. Marvel", linewidth=3)
ax.set_xlabel(r'Radius (r)', fontsize='x-large')
ax.set_ylabel('Certified Accuracy',fontsize='x-large')
ax.set_ylim(top=1)
plt.legend(loc="best", fontsize="x-large")
plt.savefig("./group_2.pdf".format(bbox_inches = 'tight',pad_inches = 0, dpi=400))





taylor = [0.98 , 0.98 , 0.98 , 0.98 , 0.98 , 0.98 , 0.98 , 0.73 , 0.00 , 0.00]
jolie = [0.96 , 0.96 , 0.96 , 0.96 , 0.96 , 0.96 , 0.96 , 0.80 , 0.00 , 0.00]
pitt = [0.99, 0.99 , 0.93 , 0.93 , 0.90 , 0.90 , 0.90 , 0.73 , 0.07, 0.00]
musk = [0.97, 0.97, 0.97, 0.97, 0.97, 0.97, 0.73, 0.63, 0.00, 0.00]

# taylor = [acc/2 for acc in taylor]
# jolie = [acc/2 for acc in jolie]
# pitt = [acc/2 for acc in pitt]
# musk = [acc/2 for acc in musk]

fig = plt.figure(figsize=(5.2, 4.5))
ax = fig.add_subplot(1, 1, 1)
ax.plot(delta, taylor, color='green', alpha=0.7, ls='solid', marker='o', markersize=4, label="Taylor Swift", linewidth=3)
ax.plot(delta, jolie, color='blue', alpha=0.7, ls='solid', marker='o', markersize=4, label="Angelina Jolie", linewidth=3)
ax.plot(delta, pitt, color='red', alpha=0.7, ls='solid', marker='o', markersize=4, label="Brad Pitt", linewidth=3)
ax.plot(delta, musk, color='black', alpha=0.7, ls='solid', marker='o', markersize=4, label="Elon Musk", linewidth=3)
ax.set_xlabel(r'Radius (r)', fontsize='x-large')
ax.set_ylabel('Certified Accuracy',fontsize='x-large')
ax.set_ylim(top=1)
plt.legend(loc="best", fontsize="x-large")
plt.savefig("./group_3.pdf".format(bbox_inches = 'tight',pad_inches = 0, dpi=400))


==> generative-concept-removal/figures/radar_filter.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
plt.rcParams.update({'font.size': 20})

espresso_r1_flt = [0.14, 0.20, 0.53, 0.42]
ud_r1_flt = [0.39, 0.90, 0.89, 1.00]

espresso_r2_flt = [0.01, 0.01, 0.01, 0.01]
ud_r2_flt = [0.01, 0.08, 0.01, 0.06]

espresso_r3_flt = [0.00, 0.38, 0.02, 0.02]
ud_r3_flt = [0.00, 0.75, 1.00, 1.00]


data = {
  "crt": ["Espresso", "UD"],
  "R1 (Effectiveness)": [1 - np.array(espresso_r1_flt).mean(), 1 -np.array(ud_r1_flt).mean()],
  "R2 (Utility)": [1 -np.array(espresso_r2_flt).mean(), 1 -np.array(ud_r2_flt).mean()],
  "R3 (Robustness)": [1 -np.array(espresso_r3_flt).mean(), 1 - np.array(ud_r3_flt).mean()] 
}
df = pd.DataFrame(data)

BG_WHITE = "#ffffff"
BLUE = "#2a475e"
GREY70 = "#b3b3b3"
GREY_LIGHT = "#f2efe8"
COLORS = ["#FF5A5F", "#FFB400", "#007A87"]

# The three species of penguins
SPECIES = df["crt"].values.tolist()

# The four variables in the plot
VARIABLES = df.columns.tolist()[1:]
VARIABLES_N = len(VARIABLES)

# The angles at which the values of the numeric variables are placed
ANGLES = [n / VARIABLES_N * 2 * np.pi for n in range(VARIABLES_N)]
ANGLES += ANGLES[:1]

# Padding used to customize the location of the tick labels
X_VERTICAL_TICK_PADDING = 5
X_HORIZONTAL_TICK_PADDING = 50    

# Angle values going from 0 to 2*pi
HANGLES = np.linspace(0, 2 * np.pi)

# Used for the equivalent of horizontal lines in cartesian coordinates plots 
# The last one is also used to add a fill which acts a background color.
H0 = np.zeros(len(HANGLES))
H1 = np.ones(len(HANGLES)) * 0.5
H2 = np.ones(len(HANGLES))

# Initialize layout ----------------------------------------------
fig = plt.figure(figsize=(14, 10))
ax = fig.add_subplot(111, polar=True)

fig.patch.set_facecolor(BG_WHITE)
ax.set_facecolor(BG_WHITE)

# Rotate the "" 0 degrees on top. 
# There it where the first variable, avg_bill_length, will go.
ax.set_theta_offset(np.pi / 2)
ax.set_theta_direction(-1)

# Setting lower limit to negative value reduces overlap
# for values that are 0 (the minimums)
ax.set_ylim(-0.1, 1.05)

# Plot lines and dots --------------------------------------------
for idx, species in enumerate(SPECIES):
    values = df.iloc[idx].drop("crt").values.tolist()
    values += values[:1]
    ax.plot(ANGLES, values, c=COLORS[idx], linewidth=4, label=species)
    ax.scatter(ANGLES, values, s=160, c=COLORS[idx], zorder=10)



# Set values for the angular axis (x)
ax.set_xticks(ANGLES[:-1])
ax.set_xticklabels(VARIABLES, size=20,weight='bold')

# Remove lines for radial axis (y)
ax.set_yticks([])
ax.yaxis.grid(False)
ax.xaxis.grid(False)

# Remove spines
ax.spines["start"].set_color("none")
ax.spines["polar"].set_color("none")

# Add custom lines for radial axis (y) at 0, 0.5 and 1.
ax.plot(HANGLES, H0, ls=(0, (6, 6)), c=GREY70)
ax.plot(HANGLES, H1, ls=(0, (6, 6)), c=COLORS[2])
ax.plot(HANGLES, H2, ls=(0, (6, 6)), c=GREY70)

# Now fill the area of the circle with radius 1.
# This create the effect of gray background.
# ax.fill(HANGLES, H2, GREY_LIGHT)

# Custom guides for angular axis (x).
# These four lines do not cross the y = 0 value, so they go from 
# the innermost circle, to the outermost circle with radius 1.
ax.plot([0, 0], [0, 1], lw=2, c=GREY70)
ax.plot([np.pi, np.pi], [0, 1], lw=2, c=GREY70)
ax.plot([np.pi / 2, np.pi / 2], [0, 1], lw=2, c=GREY70)
ax.plot([-np.pi / 2, -np.pi / 2], [0, 1], lw=2, c=GREY70)

# Add levels -----------------------------------------------------
# These labels indicate the values of the radial axis
PAD = 0.05
ax.text(-0.4, 0 + PAD, "0%", size=20, fontname="Roboto",weight='bold')
ax.text(-0.4, 0.5 + PAD, "50%", size=20, fontname="Roboto",weight='bold')
ax.text(-0.4, 1 + PAD, "100%", size=20, fontname="Roboto",weight='bold')
plt.legend()
plt.savefig("./radar_filter.pdf", bbox_inches = 'tight',pad_inches = 0, dpi=400)

==> generative-concept-removal/figures/radar_ft.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
plt.rcParams.update({'font.size': 20})

espresso_r1 = [0.15, 0.20, 0.00, 0.10, 0.03, 0.08, 0.00, 0.02, 0.01, 0.00, 0.01]
sdd_r1 = [0.57, 0.55, 0.20, 0.20, 0.41, 0.37, 0.39, 0.05, 0.06, 0.04, 0.06]
uce_r1 = [0.70, 0.71, 0.05, 0.43, 0.04, 0.03, 0.40, 0.02, 0.06, 0.05, 0.10]
esd_r1 = [0.62, 0.63, 0.28, 0.64, 0.37, 0.20, 0.41, 0.11, 0.29, 0.17, 0.17]
sa_r1 = [0.69, 0.69, 0.16, 0.87, 0.93, 0.55, 0.98, 0.82, 0.49, 0.63, 0.75]
fmn_r1 = [0.83, 0.64, 0.34, 0.61, 0.82, 0.16, 0.89, 0.45, 0.59, 0.79, 0.56]
ca_r1 = [0.82, 0.78, 0.00, 0.02, 0.40, 0.06, 0.13, 0.73, 0.83, 0.86, 0.64]
mod_r1 = [0.87, 0.92, 0.02, 0.25, 0.73, 0.01, 0.28, 0.03, 0.09, 0.00, 0.13]


espresso_r2 = [0.94, 0.59, 0.98, 0.37, 0.37, 0.66, 0.66, 0.98, 0.98, 0.98, 0.97]
sdd_r2 = [0.86, 0.75, 0.93, 0.86, 0.82, 0.82,0.64,0.82,0.82,0.61, 0.89]
uce_r2 = [0.96,0.96,0.97,0.96,0.96,0.97,0.96,0.97,0.97,0.96,0.97]
esd_r2 = [0.82,0.82, 0.82, 0.82, 0.82, 0.82, 0.82, 0.82, 0.82,0.82,0.82]
sa_r2 = [0.79,0.79, 0.79, 0.79, 0.79,0.79,0.79,0.79,0.79, 0.79, 0.79]
fmn_r2 = [0.79,0.79, 0.79, 0.79, 0.79,0.79,0.79,0.79,0.79, 0.79, 0.79]
ca_r2 = [0.93,0.93, 0.93, 0.93, 0.93, 0.93, 0.93, 0.93, 0.93,0.93,0.93]
mod_r2 = [0.93, 0.53, 0.57, 0.55, 0.53, 0.50, 0.46, 0.86, 0.61, 0.68, 0.71]


espresso_r3 = [0.00,0.40, 0.02, 0.00, 0.00, 0.01, 0.00, 0.00, 0.00, 0.01]
sdd_r3 = [1.00, 0.81, 0.81, 0.93, 0.96, 0.98, 0.97, 0.67, 0.77, 1.00, 0.81]
uce_r3 = [1.00, 0.97, 1.00, 0.98, 0.98, 1.00, 0.99, 0.99, 0.63, 1.00, 0.77]
esd_r3 = [0.92, 0.99,0.91,0.94,0.96,0.99,0.99,1.00,1.00,1.00,0.98]
sa_r3 = [0.98, 0.99, 0.99, 0.97, 1.00, 0.99, 0.99, 1.00, 0.84, 0.97, 0.81]
fmn_r3 = [1.00,1.00,0.99,0.99,0.98,0.98,0.99,0.99,1.00,0.99,0.99]
ca_r3 = [1.00, 1.00, 1.00, 0.99, 0.97, 1.00, 0.99, 1.00, 1.00, 1.00, 0.80]
mod_r3 = [0.99, 0.92, 0.02, 0.18, 0.44, 0.03, 0.05, 0.00, 0.06, 0.00, 0.09]

data = {
  "crt": ["Espresso", "SDD", "UCE", "ESD", "SA", "FMN", "CA", "Mod"],
  "R1 (Effectiveness)": [1 - np.array(espresso_r1).mean(), 1 -np.array(sdd_r1).mean(), 1 -np.array(uce_r1).mean(), 1 -np.array(esd_r1).mean(), 1 -np.array(sa_r1).mean(), 1 -np.array(fmn_r1).mean(), 1 -np.array(ca_r1).mean(), 1-np.array(mod_r1).mean()],
  "R2 (Utility)": [np.array(espresso_r2).mean(), np.array(sdd_r2).mean(), np.array(uce_r2).mean(), np.array(esd_r2).mean(), np.array(sa_r2).mean(), np.array(fmn_r2).mean(), np.array(ca_r2).mean(), 1-np.array(mod_r2).mean()],
  "R3 (Robustness)": [1 - np.array(espresso_r3).mean(), 1 -np.array(sdd_r3).mean(), 1 -np.array(uce_r3).mean(), 1 -np.array(esd_r3).mean(), 1 -np.array(sa_r3).mean(), 1 -np.array(fmn_r3).mean(), 1 -np.array(ca_r3).mean(), 1-np.array(mod_r1).mean()] 
}
df = pd.DataFrame(data)


BG_WHITE = "#ffffff"
BLUE = "#2a475e"
GREY70 = "#b3b3b3"
GREY_LIGHT = "#f2efe8"
COLORS = ["#FF5A5F", "#FFB400", "#007A87", "#ff5ab2", "#5ab2ff", "#a75aff", "#b2ff5a", "#3eb489"]

# The three species of penguins
SPECIES = df["crt"].values.tolist()

# The four variables in the plot
VARIABLES = df.columns.tolist()[1:]
VARIABLES_N = len(VARIABLES)

# The angles at which the values of the numeric variables are placed
ANGLES = [n / VARIABLES_N * 2 * np.pi for n in range(VARIABLES_N)]
ANGLES += ANGLES[:1]

# Padding used to customize the location of the tick labels
X_VERTICAL_TICK_PADDING = 5
X_HORIZONTAL_TICK_PADDING = 50    

# Angle values going from 0 to 2*pi
HANGLES = np.linspace(0, 2 * np.pi)

# Used for the equivalent of horizontal lines in cartesian coordinates plots 
# The last one is also used to add a fill which acts a background color.
H0 = np.zeros(len(HANGLES))
H1 = np.ones(len(HANGLES)) * 0.5
H2 = np.ones(len(HANGLES))

# Initialize layout ----------------------------------------------
fig = plt.figure(figsize=(14, 10))
ax = fig.add_subplot(111, polar=True)

fig.patch.set_facecolor(BG_WHITE)
ax.set_facecolor(BG_WHITE)

# Rotate the "" 0 degrees on top. 
# There it where the first variable, avg_bill_length, will go.
ax.set_theta_offset(np.pi / 2)
ax.set_theta_direction(-1)

# Setting lower limit to negative value reduces overlap
# for values that are 0 (the minimums)
ax.set_ylim(-0.1, 1.05)

# Plot lines and dots --------------------------------------------
for idx, species in enumerate(SPECIES):
    values = df.iloc[idx].drop("crt").values.tolist()
    values += values[:1]
    ax.plot(ANGLES, values, c=COLORS[idx], linewidth=4, label=species)
    ax.scatter(ANGLES, values, s=160, c=COLORS[idx], zorder=10)



# Set values for the angular axis (x)
ax.set_xticks(ANGLES[:-1])
ax.set_xticklabels(VARIABLES, size=20,weight='bold')

# Remove lines for radial axis (y)
ax.set_yticks([])
ax.yaxis.grid(False)
ax.xaxis.grid(False)

# Remove spines
ax.spines["start"].set_color("none")
ax.spines["polar"].set_color("none")

# Add custom lines for radial axis (y) at 0, 0.5 and 1.
ax.plot(HANGLES, H0, ls=(0, (6, 6)), c=GREY70)
ax.plot(HANGLES, H1, ls=(0, (6, 6)), c=COLORS[2])
ax.plot(HANGLES, H2, ls=(0, (6, 6)), c=GREY70)

# Now fill the area of the circle with radius 1.
# This create the effect of gray background.
# ax.fill(HANGLES, H2, GREY_LIGHT)

# Custom guides for angular axis (x).
# These four lines do not cross the y = 0 value, so they go from 
# the innermost circle, to the outermost circle with radius 1.
ax.plot([0, 0], [0, 1], lw=2, c=GREY70)
ax.plot([np.pi, np.pi], [0, 1], lw=2, c=GREY70)
ax.plot([np.pi / 2, np.pi / 2], [0, 1], lw=2, c=GREY70)
ax.plot([-np.pi / 2, -np.pi / 2], [0, 1], lw=2, c=GREY70)

# Add levels -----------------------------------------------------
# These labels indicate the values of the radial axis
PAD = 0.05
ax.text(-0.4, 0 + PAD, "0%", size=20, fontname="Roboto",weight='bold')
ax.text(-0.4, 0.5 + PAD, "50%", size=20, fontname="Roboto",weight='bold')
ax.text(-0.4, 1 + PAD, "100%", size=20, fontname="Roboto",weight='bold')
plt.legend()
plt.savefig("./radar_ft.pdf", bbox_inches = 'tight',pad_inches = 0, dpi=400)
